Quasars Probing Galaxies: I. Signatures of Gas Accretion at Redshift Approximately 0.2

We describe the kinematics of circumgalactic gas near the galactic plane, combining new measurements of galaxy rotation curves and spectroscopy of background quasars. The sightlines pass within 19--93 kpc of the target galaxy and generally detect Mg II absorption. The Mg II Doppler shifts have the same sign as the galactic rotation, so the cold gas co-rotates with the galaxy. Because the absorption spans a broader velocity range than disk rotation can explain, we explore simple models for the circumgalactic kinematics. Gas spiraling inwards (near the disk plane) offers a successful description of the observations. An Appendix describes the addition of tangential and radial gas flows and illustrates how the sign of the disk inclination produces testable differences in the projected line-of-sight velocity range. This inflow interpretation implies that cold flow disks remain common down to redshift $z \approx 0.2$ and prolong star formation by supplying gas to the disk.

==> doit.sh <==
bibtex ms_x2
pdflatex ms_x2.tex



